An Empirical Study of Uniform-Architecture Knowledge Distillation in Document Ranking

Although BERT-based ranking models have been commonly used in commercial search engines, they are usually time-consuming for online ranking tasks. Knowledge distillation, which aims at learning a smaller model with comparable performance to a larger model, is a common strategy for reducing the online inference latency. In this paper, we investigate the effect of different loss functions for uniform-architecture distillation of BERT-based ranking models. Here "uniform-architecture" denotes that both teacher and student models are in cross-encoder architecture, while the student models include small-scaled pre-trained language models. Our experimental results reveal that the optimal distillation configuration for ranking tasks is much different than general natural language processing tasks. Specifically, when the student models are in cross-encoder architecture, a pairwise loss of hard labels is critical for training student models, whereas the distillation objectives of intermediate Transformer layers may hurt performance. These findings emphasize the necessity of carefully designing a distillation strategy (for cross-encoder student models) tailored for document ranking with pairwise training samples.

==> draw_figure.py <==
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties
import numpy as np

# https://dl.dafont.com/dl/?f=linux_libertine
plt.rcParams['pdf.fonttype'] = 42
myfont = FontProperties(size=32)
myfont2 = FontProperties(size=22)
myfont3 = FontProperties(size=14)
myfont4 = FontProperties(size=14)

def draw_few_shot():
    fig, ax1 = plt.subplots(1, 1, figsize=(6, 4))
    PD_BERT = [0.296, 0.309, 0.316, 0.324, 0.328, 0.329, 0.332, 0.335, 0.337, 0.340]
    PTinyBERT = [0.277, 0.289, 0.301, 0.307, 0.317, 0.318, 0.324, 0.327, 0.332, 0.334]
    Unique = [539264, 957589, 1321446, 1660668, 1989253, 2312669, 2633543, 2953503, 3272902, 3592060]
    Unique_norm = [x / 1000000 for x in Unique]

    x = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
    x_value = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]
    x_label = ["0.1", "0.2", "0.3", "0.4", "0.5", "0.6", "0.7", "0.8", "0.9", "1.0"]
    ax1.plot(x, PD_BERT, 'o-', label="PD-BERT")
    ax1.plot(x, PTinyBERT, '^-', label="PTinyBERT+Pairwise")
    ax1.set_ylim(0.26, 0.36)
    ax1.set_xticks(x_value)
    ax1.set_xticklabels(x_label, fontproperties=myfont3)
    for label in ax1.get_xticklabels():
        label.set_fontproperties(myfont3)
    for label in ax1.get_yticklabels():
        label.set_fontproperties(myfont3)
    ax1.set_ylabel('MRR@10', fontproperties=myfont3)
    ax1.set_xlabel('Training Data Amount (Ratio)', fontproperties=myfont3)
    ax1.legend(prop=myfont4, loc="center", bbox_to_anchor=(0.5, 0.92), ncol=3)
    ax1.grid(alpha=0.3, linestyle='--')

    ax2 = ax1.twinx()
    ax2.bar(x, Unique_norm, width=0.6, edgecolor='w', hatch="//", color="forestgreen", alpha=.8)
    ax2.set_ylim(0, 5)
    for label in ax2.get_yticklabels():
        label.set_fontproperties(myfont3)
    ax2.set_ylabel("# Positive Samples (M)", fontproperties=myfont3)

    plt.tight_layout()
    plt.savefig("step.pdf")

# draw_few_shot()
draw_few_shot()
